Generalized Unitarity Method for Worldline Field Theory

We present a generalized unitarity method for theories of point-particle worldlines coupled to gravity, analogous to that of scattering amplitudes in quantum field theory. This method allows the computation of perturbative observables from basic principles such as locality and unitarity, thus avoiding gauge redundancies and the use of Feynman diagrams. We illustrate the method with a variety of examples, including the gravitational waveform for the scattering of two point masses at next-to-leading order (or ${\cal O}(G^{5/2})$), reproducing known results. Our method further streamlines the calculation of the scattering dynamics of compact binary systems and opens the door to further applications and systematical exploration of structure in this class of observables.

==> anc/Readme.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     94016,       1994]
NotebookOptionsPosition[     90340,       1942]
NotebookOutlinePosition[     90734,       1958]
CellTagsIndexPosition[     90691,       1955]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This is a readme file for the ancillary files to the paper \
\[OpenCurlyDoubleQuote]Generalized Unitarity Method for Worldline Field \
Theory\[CloseCurlyDoubleQuote] by Vincent F. He and Julio Parra-Martinez.\
\>", "Text",
 CellChangeTimes->{{3.9682573275540533`*^9, 3.968257478959196*^9}, {
   3.968257511066379*^9, 3.9682575131308727`*^9}, 3.968258779559588*^9, {
   3.9682590341202583`*^9, 3.968259071599152*^9}, {3.968302185200762*^9, 
   3.9683021981060743`*^9}},ExpressionUUID->"9504d217-8f29-4c42-9eb5-\
a2f28814e4c3"],

Cell["\<\
Conventions: In our notation, d[x,y] is the dot product (x.y). We label the \
i-th momentum with k[i] or l[i], depending on whether it is a loop momenta. \
We label the polarizations as \[Epsilon][i]. For the waveform integrand, we \
label the external graviton momentum as k and polarization \[Epsilon]. In all \
our expressions, worldline masses are set to unity for simplicity. For the \
integrands, we work in D-dimension. For the coefficients of the master \
integrals of the waveform, we work in (4-2e)-dimensions. \
\>", "Text",
 CellChangeTimes->{{3.9682573275540533`*^9, 3.968257478959196*^9}, {
   3.968257511066379*^9, 3.9682575131308727`*^9}, 3.968258779559588*^9, {
   3.968302431902265*^9, 3.968302481769609*^9}, {3.995974387616706*^9, 
   3.995974404516097*^9}, {3.9959744974253397`*^9, 
   3.995974517659395*^9}},ExpressionUUID->"c7270fbb-c682-4760-aac9-\
4bc300930dca"],

Cell[CellGroupData[{

Cell["Integrands", "Subsubsection",
 CellChangeTimes->{{3.968258755043188*^9, 
  3.968258756724107*^9}},ExpressionUUID->"91865735-8770-4a43-b666-\
64cdd4868e24"],

Cell["\<\
In integrands.m, A3 is the rational part of the three-point Compton \
amplitude, s1 to s4 are the integrands of the NNLO on-shell action,  and w1 \
to w10 are the integrands of the NLO waveform. The topologies are defined as \
follows: Each topology is represented by a list whose first element encodes \
the graph as a list of vertices with numbered incoming (+) and outgoing edges \
(-) and the second element encodes the particle content of each edge. The \
label 0 represents gravitons, u[i] background worldlines and z[i] worldline \
fluctuations. We also plot the topologies below for convenience.
\
\>", "Text",
 CellChangeTimes->{{3.9682573275540533`*^9, 3.9682576096857862`*^9}, {
  3.968257922605247*^9, 3.9682581255810738`*^9}, {3.968258338989664*^9, 
  3.9682583675206747`*^9}, {3.9682587018524218`*^9, 3.968258719536767*^9}, {
  3.968302332535296*^9, 3.968302428042021*^9}, {3.9959732166551332`*^9, 
  3.9959732176160517`*^9}, {3.9984604910773773`*^9, 3.998460514412734*^9}, {
  3.998461015007942*^9, 
  3.998461015618853*^9}},ExpressionUUID->"04b5c2b5-776b-4655-b874-\
735db2538cf5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"s1top", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "10", ",", 
         RowBox[{"-", "5"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "7", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "6"}], ",", "11"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "10"}], ",", "4", ",", 
         RowBox[{"-", "8"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "7"}], ",", "8", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "9"}], ",", 
         RowBox[{"-", "11"}], ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"2", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"3", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"4", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"10", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"11", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"5", "->", "0"}], ",", 
       RowBox[{"6", "->", "0"}], ",", 
       RowBox[{"7", "->", "0"}], ",", 
       RowBox[{"8", "->", "0"}], ",", 
       RowBox[{"9", "->", "0"}]}], "|>"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s2top", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "100", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "100"}], ",", "7", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "10"}], ",", "4", ",", 
         RowBox[{"-", "8"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6"}], ",", 
         RowBox[{"-", "2"}], ",", "11"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "7"}], ",", 
         RowBox[{"-", "11"}], ",", "101"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "101"}], ",", "8", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"2", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"3", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"4", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"100", "->", 
        RowBox[{"z", "[", "1", "]"}]}], ",", 
       RowBox[{"10", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"7", "->", "0"}], ",", 
       RowBox[{"8", "->", "0"}], ",", 
       RowBox[{"6", "->", "0"}], ",", 
       RowBox[{"11", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"101", "->", 
        RowBox[{"z", "[", "2", "]"}]}]}], "|>"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s3top", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "100", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "100"}], ",", "10", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "10"}], ",", "4", ",", 
         RowBox[{"-", "8"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "7"}], ",", "8", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "6"}], ",", "11"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "11"}], ",", 
         RowBox[{"-", "9"}], ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"2", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"3", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"4", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"10", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"11", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"7", "->", "0"}], ",", 
       RowBox[{"100", "->", 
        RowBox[{"z", "[", "1", "]"}]}], ",", 
       RowBox[{"6", "->", "0"}], ",", 
       RowBox[{"8", "->", "0"}], ",", 
       RowBox[{"9", "->", "0"}]}], "|>"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"s4top", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "2", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"-", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"-", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "10", ",", 
        RowBox[{"-", "5"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "10"}], ",", "4", ",", 
        RowBox[{"-", "8"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "5", ",", "103"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "103"}], ",", "7", ",", "11"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "7"}], ",", "8", ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "9"}], ",", 
        RowBox[{"-", "11"}], ",", "3"}], "}"}]}], "}"}], ",", 
    RowBox[{"<|", 
     RowBox[{
      RowBox[{"1", "->", 
       RowBox[{"u", "[", "1", "]"}]}], ",", 
      RowBox[{"2", "->", 
       RowBox[{"u", "[", "2", "]"}]}], ",", 
      RowBox[{"3", "->", 
       RowBox[{"u", "[", "2", "]"}]}], ",", 
      RowBox[{"4", "->", 
       RowBox[{"u", "[", "1", "]"}]}], ",", 
      RowBox[{"10", "->", 
       RowBox[{"u", "[", "1", "]"}]}], ",", 
      RowBox[{"11", "->", 
       RowBox[{"u", "[", "2", "]"}]}], ",", 
      RowBox[{"7", "->", "0"}], ",", 
      RowBox[{"5", "->", "0"}], ",", 
      RowBox[{"103", "->", 
       RowBox[{"z", "[", "2", "]"}]}], ",", 
      RowBox[{"8", "->", "0"}], ",", 
      RowBox[{"9", "->", "0"}]}], "|>"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w1top", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "3"}], "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6"}], ",", "7", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "7"}], ",", "10", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "8"}], ",", 
         RowBox[{"-", "9"}], ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"9", ",", 
         RowBox[{"-", "5"}], ",", 
         RowBox[{"-", "2"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"3", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"2", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"4", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"5", "->", "0"}], ",", 
       RowBox[{"6", "->", 
        RowBox[{"z", "[", "1", "]"}]}], ",", 
       RowBox[{"7", "->", "0"}], ",", 
       RowBox[{"8", "->", "0"}], ",", 
       RowBox[{"9", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"10", "->", "0"}]}], "|>"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w2top", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "3"}], "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6"}], ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "8"}], ",", "10", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "7"}], ",", "4", ",", 
         RowBox[{"-", "9"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "5"}], ",", "9"}], "}"}]}], "}"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"3", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"2", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"4", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"10", "->", "0"}], ",", 
       RowBox[{"5", "->", "0"}], ",", 
       RowBox[{"6", "->", 
        RowBox[{"z", "[", "1", "]"}]}], ",", 
       RowBox[{"7", "->", "0"}], ",", 
       RowBox[{"8", "->", 
        RowBox[{"z", "[", "1", "]"}]}], ",", 
       RowBox[{"9", "->", 
        RowBox[{"u", "[", "2", "]"}]}]}], "|>"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w3top", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "3"}], "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6"}], ",", "10", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "8"}], ",", "7", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "7"}], ",", "4", ",", 
         RowBox[{"-", "9"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "5"}], ",", "9"}], "}"}]}], "}"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"3", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"2", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"4", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"10", "->", "0"}], ",", 
       RowBox[{"5", "->", "0"}], ",", 
       RowBox[{"6", "->", 
        RowBox[{"z", "[", "1", "]"}]}], ",", 
       RowBox[{"7", "->", "0"}], ",", 
       RowBox[{"8", "->", 
        RowBox[{"z", "[", "1", "]"}]}], ",", 
       RowBox[{"9", "->", 
        RowBox[{"u", "[", "2", "]"}]}]}], "|>"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w4top", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "3"}], "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6"}], ",", "7", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "7"}], ",", 
         RowBox[{"-", "9"}], ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "8"}], ",", "4", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", 
         RowBox[{"-", "5"}], ",", "9"}], "}"}]}], "}"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"3", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"2", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"4", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"10", "->", "0"}], ",", 
       RowBox[{"5", "->", "0"}], ",", 
       RowBox[{"6", "->", 
        RowBox[{"z", "[", "1", "]"}]}], ",", 
       RowBox[{"7", "->", "0"}], ",", 
       RowBox[{"8", "->", 
        RowBox[{"z", "[", "2", "]"}]}], ",", 
       RowBox[{"9", "->", 
        RowBox[{"u", "[", "2", "]"}]}]}], "|>"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w5top", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "3"}], "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "3", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6"}], ",", "5", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5"}], ",", 
         RowBox[{"-", "2"}], ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "7"}], ",", "10", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "8"}], ",", 
         RowBox[{"-", "9"}], ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"3", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"2", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"4", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"10", "->", "0"}], ",", 
       RowBox[{"5", "->", "0"}], ",", 
       RowBox[{"6", "->", "0"}], ",", 
       RowBox[{"7", "->", "0"}], ",", 
       RowBox[{"8", "->", "0"}], ",", 
       RowBox[{"9", "->", 
        RowBox[{"u", "[", "2", "]"}]}]}], "|>"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w6top", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "3"}], "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5"}], ",", "10", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6"}], ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "7"}], ",", 
         RowBox[{"-", "2"}], ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "9"}], ",", 
         RowBox[{"-", "8"}], ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"3", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"2", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"4", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"10", "->", "0"}], ",", 
       RowBox[{"5", "->", "0"}], ",", 
       RowBox[{"6", "->", "0"}], ",", 
       RowBox[{"7", "->", "0"}], ",", 
       RowBox[{"8", "->", "0"}], ",", 
       RowBox[{"9", "->", 
        RowBox[{"u", "[", "2", "]"}]}]}], "|>"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w7top", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "3"}], "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6"}], ",", "3", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5"}], ",", "7", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "7"}], ",", 
         RowBox[{"-", "2"}], ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "8"}], ",", 
         RowBox[{"-", "9"}], ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"3", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"2", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"4", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"10", "->", "0"}], ",", 
       RowBox[{"5", "->", "0"}], ",", 
       RowBox[{"6", "->", 
        RowBox[{"z", "[", "1", "]"}]}], ",", 
       RowBox[{"7", "->", "0"}], ",", 
       RowBox[{"8", "->", "0"}], ",", 
       RowBox[{"9", "->", 
        RowBox[{"u", "[", "2", "]"}]}]}], "|>"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w8top", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "3"}], "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "5", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5"}], ",", "6", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6"}], ",", 
         RowBox[{"-", "2"}], ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "7"}], ",", 
         RowBox[{"-", "9"}], ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "8"}], ",", "10", ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"3", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"2", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"4", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"10", "->", "0"}], ",", 
       RowBox[{"5", "->", "0"}], ",", 
       RowBox[{"6", "->", "0"}], ",", 
       RowBox[{"7", "->", "0"}], ",", 
       RowBox[{"8", "->", 
        RowBox[{"z", "[", "2", "]"}]}], ",", 
       RowBox[{"9", "->", 
        RowBox[{"u", "[", "2", "]"}]}]}], "|>"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w9top", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "3"}], "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"-", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "3", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "5"}], ",", 
         RowBox[{"-", "2"}], ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6"}], ",", "7", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "7"}], ",", "10", ",", "8"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "8"}], ",", 
         RowBox[{"-", "9"}], ",", "4"}], "}"}]}], "}"}], ",", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"1", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"3", "->", 
        RowBox[{"u", "[", "1", "]"}]}], ",", 
       RowBox[{"2", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"4", "->", 
        RowBox[{"u", "[", "2", "]"}]}], ",", 
       RowBox[{"10", "->", "0"}], ",", 
       RowBox[{"5", "->", "0"}], ",", 
       RowBox[{"6", "->", 
        RowBox[{"z", "[", "2", "]"}]}], ",", 
       RowBox[{"7", "->", "0"}], ",", 
       RowBox[{"8", "->", "0"}], ",", 
       RowBox[{"9", "->", 
        RowBox[{"u", "[", "2", "]"}]}]}], "|>"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"w10top", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"-", "3"}], "}"}], ",", 
      RowBox[{"{", "2", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"-", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"-", "10"}], "}"}], ",", 
      RowBox[{"{", "11", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"-", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "5", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "5"}], ",", 
        RowBox[{"-", "2"}], ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{"-", "6"}], ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "7"}], ",", 
        RowBox[{"-", "11"}], ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "8"}], ",", "10", ",", "4"}], "}"}]}], "}"}], ",", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{
      RowBox[{"1", "\[Rule]", 
       RowBox[{"u", "[", "1", "]"}]}], ",", 
      RowBox[{"2", "\[Rule]", 
       RowBox[{"u", "[", "2", "]"}]}], ",", 
      RowBox[{"3", "\[Rule]", 
       RowBox[{"u", "[", "1", "]"}]}], ",", 
      RowBox[{"4", "\[Rule]", 
       RowBox[{"u", "[", "2", "]"}]}], ",", 
      RowBox[{"5", "\[Rule]", "0"}], ",", 
      RowBox[{"6", "->", 
       RowBox[{"z", "[", "2", "]"}]}], ",", 
      RowBox[{"7", "\[Rule]", "0"}], ",", 
      RowBox[{"8", "\[Rule]", 
       RowBox[{"z", "[", "2", "]"}]}], ",", 
      RowBox[{"9", "\[Rule]", 
       RowBox[{"u", "[", "2", "]"}]}], ",", 
      RowBox[{"10", "\[Rule]", "0"}], ",", 
      RowBox[{"11", "\[Rule]", 
       RowBox[{"\[Phi]", "[", "2", "]"}]}]}], "\[RightAssociation]"}]}], 
   "}"}]}]}], "Input",
 CellChangeTimes->{{3.968257592222824*^9, 3.9682576135369587`*^9}, {
  3.968257683436068*^9, 3.968257901726643*^9}, {3.968258129613415*^9, 
  3.96825813873619*^9}, {3.9682584742599897`*^9, 3.968258572023407*^9}, {
  3.995973019592585*^9, 3.9959730581820183`*^9}, {3.9959731514549303`*^9, 
  3.995973169903317*^9}},ExpressionUUID->"538efb7e-b893-49a6-8eca-\
1f33fba1d930"],

Cell["s1top:", "Text",
 CellChangeTimes->{{3.9682581826053877`*^9, 
  3.968258183651237*^9}},ExpressionUUID->"b542e961-d605-4cf8-b0d2-\
d93c0a9b10d6"],

Cell[BoxData[
 GraphicsBox[{
   {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{0., 2.197727056999176}, {0.7445253487269303, 
       1.582003585430657}}, 0.034773095360830675`]}, 
     InsetBox["1", {0.37226267436346516, 1.8898653212149163}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{0.7445253487269303, 1.582003585430657}, {0.7442855766827603, 
       0.6175133701008837}}, 0.034773095360830675`]}, 
     InsetBox["10", {0.7444054627048453, 1.0997584777657703}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{3.656122976267148, 2.19785215210333}, {2.9142005480940125`, 
       1.5811903498389153`}}, 0.034773095360830675`]}, 
     InsetBox["2", {3.2851617621805804, 1.8895212509711228}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{2.9142005480940125`, 1.5811903498389153`}, {
       2.9136649992480064`, 0.617741148661958}}, 0.034773095360830675`]}, 
     InsetBox["11", {2.9139327736710094, 1.0994657492504367}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{2.9136649992480064`, 0.617741148661958}, {3.657057418690183, 
       0.0008866033280787722}}, 0.034773095360830675`]}, 
     InsetBox["3", {3.2853612089690944, 0.30931387599501836}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{0.7442855766827603, 0.6175133701008837}, {
       0.0008210529986532045, 0.}}, 0.034773095360830675`]}, 
     InsetBox["4", {0.37255331484070675, 0.30875668505044185}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{1.8293022360565376`, 1.5139607807540802`}, {
      0.7445253487269303, 1.582003585430657}}, 0.034773095360830675`], 
     InsetBox["5", {1.286913792391734, 1.5479821830923686}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{1.8293022360565376`, 1.5139607807540802`}, {
      2.9142005480940125`, 1.5811903498389153`}}, 0.034773095360830675`], 
     InsetBox["6", {2.371751392075275, 1.5475755652964978}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{1.8293022360565376`, 1.5139607807540802`}, {
      1.8284805735134277`, 0.6865087590769878}}, 0.034773095360830675`], 
     InsetBox["7", {1.8288914047849827, 1.100234769915534}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{1.8284805735134277`, 0.6865087590769878}, {
      2.9136649992480064`, 0.617741148661958}}, 0.034773095360830675`], 
     InsetBox["9", {2.371072786380717, 0.6521249538694729}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{1.8284805735134277`, 0.6865087590769878}, {0.7442855766827603,
       0.6175133701008837}}, 0.034773095360830675`], 
     InsetBox["8", {1.286383075098094, 0.6520110645889358}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
    DiskBox[{0., 2.197727056999176}, 0.034773095360830675], 
    DiskBox[{0.7445253487269303, 1.582003585430657}, 0.034773095360830675], 
    DiskBox[{3.656122976267148, 2.19785215210333}, 0.034773095360830675], 
    DiskBox[{2.9142005480940125`, 1.5811903498389153`}, 0.034773095360830675],
     DiskBox[{2.9136649992480064`, 0.617741148661958}, 0.034773095360830675], 
    DiskBox[{3.657057418690183, 0.0008866033280787722}, 0.034773095360830675],
     DiskBox[{0.7442855766827603, 0.6175133701008837}, 0.034773095360830675], 
    DiskBox[{0.0008210529986532045, 0.}, 0.034773095360830675], 
    DiskBox[{1.8293022360565376`, 1.5139607807540802`}, 0.034773095360830675],
     DiskBox[{1.8284805735134277`, 0.6865087590769878}, 
     0.034773095360830675]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->{292.712451171875, Automatic}]], "Input",
 CellChangeTimes->{{3.968258156133976*^9, 3.968258166391139*^9}, 
   3.968258253003975*^9},ExpressionUUID->"52db4b25-1ccb-4fe0-be9f-\
a71249a91c6c"],

Cell["s2top:", "Text",
 CellChangeTimes->{{3.9682581826053877`*^9, 3.968258183651237*^9}, {
  3.968258283837324*^9, 
  3.968258283991354*^9}},ExpressionUUID->"554f7476-4073-42cf-b495-\
f32311231c80"],

Cell[BoxData[
 GraphicsBox[{
   {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{3.65564583471941, 0.}, {2.912397459454443, 
       0.6184008376611991}}, 0.03476859141727259]}, 
     InsetBox["1", {3.2840216470869263, 0.30920041883059957}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{2.912397459454443, 0.6184008376611991}, {2.9132970582305315`, 
      1.5822974177787146`}}, 0.03476859141727259], 
     InsetBox["6", {2.912847258842487, 1.1003491277199569}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Thickness[Large], Arrowheads[0], 
      ArrowBox[{{2.912397459454443, 0.6184008376611991}, {1.8281466247177593`,
        0.6868210691812862}}, 0.03476859141727259]}, 
     InsetBox["100", {2.370272042086101, 0.6526109534212426}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{3.656378999430107, 2.2000342402204103`}, {
       2.9132970582305315`, 1.5822974177787146`}}, 0.03476859141727259]}, 
     InsetBox["2", {3.284838028830319, 1.8911658289995623}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{2.9132970582305315`, 1.5822974177787146`}, {
       1.8286264133180115`, 1.5141561555952634`}}, 0.03476859141727259]}, 
     InsetBox["11", {2.3709617357742716, 1.548226786686989}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{0.7446389505563, 1.5823660327427072`}, {
       0.0008476320232080337, 2.1994061213157092`}}, 0.03476859141727259]}, 
     InsetBox["3", {0.37274329128975403, 1.8908860770292082}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{0.7446389505563, 1.5823660327427072`}, {0.7438279201530651, 
      0.6187619811698258}}, 0.03476859141727259], 
     InsetBox["8", {0.7442334353546826, 1.1005640069562665}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{0.7438279201530651, 0.6187619811698258}, {0., 
       0.0018835775108083652`}}, 0.03476859141727259]}, 
     InsetBox["4", {0.37191396007653255, 0.3103227793403171}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{1.8281466247177593`, 0.6868210691812862}, {
       0.7438279201530651, 0.6187619811698258}}, 0.03476859141727259]}, 
     InsetBox["10", {1.2859872724354122, 0.652791525175556}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{1.8281466247177593`, 0.6868210691812862}, {
      1.8286264133180115`, 1.5141561555952634`}}, 0.03476859141727259], 
     InsetBox["7", {1.8283865190178854, 1.1004886123882747}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Thickness[Large], Arrowheads[0], 
      ArrowBox[{{1.8286264133180115`, 1.5141561555952634`}, {0.7446389505563, 
       1.5823660327427072`}}, 0.03476859141727259]}, 
     InsetBox["101", {1.2866326819371556, 1.5482610941689852}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
    DiskBox[{3.65564583471941, 0.}, 0.03476859141727259], 
    DiskBox[{2.912397459454443, 0.6184008376611991}, 0.03476859141727259], 
    DiskBox[{3.656378999430107, 2.2000342402204103`}, 0.03476859141727259], 
    DiskBox[{2.9132970582305315`, 1.5822974177787146`}, 0.03476859141727259], 
    DiskBox[{0.7446389505563, 1.5823660327427072`}, 0.03476859141727259], 
    DiskBox[{0.0008476320232080337, 2.1994061213157092`}, 
     0.03476859141727259], 
    DiskBox[{0.7438279201530651, 0.6187619811698258}, 0.03476859141727259], 
    DiskBox[{0., 0.0018835775108083652`}, 0.03476859141727259], 
    DiskBox[{1.8281466247177593`, 0.6868210691812862}, 0.03476859141727259], 
    DiskBox[{1.8286264133180115`, 1.5141561555952634`}, 0.03476859141727259]}},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Input",ExpressionUUID->"02cd8ce6-e545-4aa9-90a7-dc3974dfb122"],

Cell["s3top:", "Text",
 CellChangeTimes->{{3.9682581826053877`*^9, 3.968258183651237*^9}, {
  3.968258283837324*^9, 
  3.968258301653221*^9}},ExpressionUUID->"61da1842-7313-42c1-985a-\
65e24c43daa0"],

Cell[BoxData[
 GraphicsBox[{
   {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{3.095977931812184, 0.}, {2.8450307202157172`, 
       0.932851668141541}}, 0.04005716869783936]}, 
     InsetBox["1", {2.9705043260139505, 0.4664258340707705}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{2.8450307202157172`, 0.932851668141541}, {3.5245881136001307`,
       1.7780141530097038`}}, 0.04005716869783936], 
     InsetBox["6", {3.1848094169079237, 1.3554329105756224}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Thickness[Large], Arrowheads[0], 
      ArrowBox[{{2.8450307202157172`, 0.932851668141541}, {
       1.8275144589433592`, 1.3815168469847823`}}, 0.04005716869783936]}, 
     InsetBox["100", {2.336272589579538, 1.1571842575631617}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{4.491272466899764, 1.7777093821372787`}, {
       3.5245881136001307`, 1.7780141530097038`}}, 0.04005716869783936]}, 
     InsetBox["2", {4.007930290249947, 1.7778617675734911}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{3.5245881136001307`, 1.7780141530097038`}, {
       2.8456660602790027`, 2.623394037343058}}, 0.04005716869783936]}, 
     InsetBox["11", {3.1851270869395667, 2.200704095176381}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{2.8456660602790027`, 2.623394037343058}, {3.097857650843109, 
       3.556383924792954}}, 0.04005716869783936]}, 
     InsetBox["3", {2.9717618555610557, 3.089888981068006}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{0.9596566916188876, 1.7787935278543927`}, {0., 
       1.778860928136895}}, 0.04005716869783936]}, 
     InsetBox["4", {0.4798283458094438, 1.7788272279956439}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{1.8275144589433592`, 1.3815168469847823`}, {
       0.9596566916188876, 1.7787935278543927`}}, 0.04005716869783936]}, 
     InsetBox["10", {1.3935855752811235, 1.5801551874195874}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{1.8275144589433592`, 1.3815168469847823`}, {
      1.8282025275747569`, 2.1754853774634983`}}, 0.04005716869783936], 
     InsetBox["7", {1.827858493259058, 1.7785011122241403}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{1.8282025275747569`, 2.1754853774634983`}, {
      2.8456660602790027`, 2.623394037343058}}, 0.04005716869783936], 
     InsetBox["9", {2.3369342939268796, 2.3994397074032783}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{1.8282025275747569`, 2.1754853774634983`}, {
      0.9596566916188876, 1.7787935278543927`}}, 0.04005716869783936], 
     InsetBox["8", {1.3939296095968223, 1.9771394526589456}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
    DiskBox[{3.095977931812184, 0.}, 0.04005716869783936], 
    DiskBox[{2.8450307202157172`, 0.932851668141541}, 0.04005716869783936], 
    DiskBox[{4.491272466899764, 1.7777093821372787`}, 0.04005716869783936], 
    DiskBox[{3.5245881136001307`, 1.7780141530097038`}, 0.04005716869783936], 
    DiskBox[{2.8456660602790027`, 2.623394037343058}, 0.04005716869783936], 
    DiskBox[{3.097857650843109, 3.556383924792954}, 0.04005716869783936], 
    DiskBox[{0.9596566916188876, 1.7787935278543927`}, 0.04005716869783936], 
    DiskBox[{0., 1.778860928136895}, 0.04005716869783936], 
    DiskBox[{1.8275144589433592`, 1.3815168469847823`}, 0.04005716869783936], 
    DiskBox[{1.8282025275747569`, 2.1754853774634983`}, 0.04005716869783936]}},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Input",ExpressionUUID->"c08a1daa-349a-402f-b542-\
cb0e245b6d23"],

Cell["s4top:", "Text",
 CellChangeTimes->{{3.9682581826053877`*^9, 3.968258183651237*^9}, {
  3.968258283837324*^9, 
  3.968258316686631*^9}},ExpressionUUID->"697c7a1c-9f5b-480c-96a1-\
0e34c5211cee"],

Cell[BoxData[
 GraphicsBox[{
   {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{4.49144236971588, 1.7789728921781365`}, {3.523434144053276, 
       1.777394045516749}}, 0.04005819553212059]}, 
     InsetBox["1", {4.007438256884578, 1.7781834688474427}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{3.523434144053276, 1.777394045516749}, {2.846145048105002, 
       0.9324881622416985}}, 0.04005819553212059]}, 
     InsetBox["10", {3.1847895960791393, 1.3549411038792236}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{3.0971777307356847`, 3.555831437403298}, {2.84427118138487, 
       2.6228611395062007`}}, 0.04005819553212059]}, 
     InsetBox["2", {2.9707244560602772, 3.0893462884547493}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{2.84427118138487, 2.6228611395062007`}, {3.523434144053276, 
      1.777394045516749}}, 0.04005819553212059], 
     InsetBox["5", {3.183852662719073, 2.2001275925114747}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Thickness[Large], Arrowheads[0], 
      ArrowBox[{{2.84427118138487, 2.6228611395062007`}, {1.8267636152914317`,
        2.1743161398121305`}}, 0.04005819553212059]}, 
     InsetBox["103", {2.3355173983381508, 2.398588639659166}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{0.9598170040843708, 1.776581645451647}, {0., 
       1.7767789320407723`}}, 0.04005819553212059]}, 
     InsetBox["3", {0.4799085020421854, 1.7766802887462096}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{2.846145048105002, 0.9324881622416985}, {3.0998853276373457`,
        0.}}, 0.04005819553212059]}, 
     InsetBox["4", {2.973015187871174, 0.46624408112084925}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{1.8267636152914317`, 2.1743161398121305`}, {
       0.9598170040843708, 1.776581645451647}}, 0.04005819553212059]}, 
     InsetBox["11", {1.3932903096879012, 1.9754488926318887}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{1.8267636152914317`, 2.1743161398121305`}, {
      1.8282476513158015`, 1.3802305691668673`}}, 0.04005819553212059], 
     InsetBox["7", {1.8275056333036166, 1.7772733544894987}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{1.8282476513158015`, 1.3802305691668673`}, {
      0.9598170040843708, 1.776581645451647}}, 0.04005819553212059], 
     InsetBox["9", {1.3940323277000861, 1.5784061073092572}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{1.8282476513158015`, 1.3802305691668673`}, {2.846145048105002,
       0.9324881622416985}}, 0.04005819553212059], 
     InsetBox["8", {2.3371963497104016, 1.156359365704283}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
    DiskBox[{4.49144236971588, 1.7789728921781365`}, 0.04005819553212059], 
    DiskBox[{3.523434144053276, 1.777394045516749}, 0.04005819553212059], 
    DiskBox[{3.0971777307356847`, 3.555831437403298}, 0.04005819553212059], 
    DiskBox[{2.84427118138487, 2.6228611395062007`}, 0.04005819553212059], 
    DiskBox[{0.9598170040843708, 1.776581645451647}, 0.04005819553212059], 
    DiskBox[{0., 1.7767789320407723`}, 0.04005819553212059], 
    DiskBox[{2.846145048105002, 0.9324881622416985}, 0.04005819553212059], 
    DiskBox[{3.0998853276373457`, 0.}, 0.04005819553212059], 
    DiskBox[{1.8267636152914317`, 2.1743161398121305`}, 0.04005819553212059], 
    DiskBox[{1.8282476513158015`, 1.3802305691668673`}, 0.04005819553212059]}},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Input",ExpressionUUID->"db5e9729-3ffc-4ad7-8f41-\
44f23afd7a35"],

Cell["w1top", "Text",
 CellChangeTimes->{{3.9682585934307117`*^9, 
  3.968258595689311*^9}},ExpressionUUID->"79b5d09f-16f6-49ad-aca1-\
48edfc4b4ed7"],

Cell[BoxData[
 GraphicsBox[{
   {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{0., 2.0339470859436246`}, {0.8950450173800373, 
       1.7710994228660242`}}, 0.03366971950834348]}, 
     InsetBox["1", {0.44752250869001864, 1.9025232544048243}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{0.8950450173800373, 1.7710994228660242`}, {
      1.2526775538502462`, 0.7697451538873689}}, 0.03366971950834348], 
     InsetBox["5", {1.0738612856151417, 1.2704222883766965}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Thickness[Large], Arrowheads[0], 
      ArrowBox[{{0.8950450173800373, 1.7710994228660242`}, {
       1.7361710489290765`, 2.42017522104654}}, 0.03366971950834348]}, 
     InsetBox["6", {1.315608033154557, 2.095637321956282}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{0.7250508682171366, 0.}, {1.2526775538502462`, 
       0.7697451538873689}}, 0.03366971950834348]}, 
     InsetBox["2", {0.9888642110336914, 0.38487257694368443}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{1.2526775538502462`, 0.7697451538873689}, {2.315236834471933,
        0.8001880461343731}}, 0.03366971950834348]}, 
     InsetBox["9", {1.7839571941610894, 0.784966600010871}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{1.7361710489290765`, 2.42017522104654}, {1.709692599074616, 
       3.3524073304929347`}}, 0.03366971950834348]}, 
     InsetBox["3", {1.7229318240018463, 2.8862912757697377}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{1.7361710489290765`, 2.42017522104654}, {2.613329824151333, 
      1.820769208707645}}, 0.03366971950834348], 
     InsetBox["7", {2.174750436540205, 2.1204722148770925}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{2.315236834471933, 0.8001880461343731}, {2.884212750468434, 
       0.0613128851946112}}, 0.03366971950834348]}, 
     InsetBox["4", {2.5997247924701834, 0.43075046566449215}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{2.613329824151333, 1.820769208707645}, {2.315236834471933, 
      0.8001880461343731}}, 0.03366971950834348], 
     InsetBox["8", {2.464283329311633, 1.3104786274210092}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{2.613329824151333, 1.820769208707645}, {3.492428244367938, 
      2.13407871003875}}, 0.03366971950834348], 
     InsetBox["10", {3.052879034259636, 1.9774239593731977}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
    DiskBox[{0., 2.0339470859436246`}, 0.03366971950834348], 
    DiskBox[{0.8950450173800373, 1.7710994228660242`}, 0.03366971950834348], 
    DiskBox[{0.7250508682171366, 0.}, 0.03366971950834348], 
    DiskBox[{1.2526775538502462`, 0.7697451538873689}, 0.03366971950834348], 
    DiskBox[{1.7361710489290765`, 2.42017522104654}, 0.03366971950834348], 
    DiskBox[{1.709692599074616, 3.3524073304929347`}, 0.03366971950834348], 
    DiskBox[{2.315236834471933, 0.8001880461343731}, 0.03366971950834348], 
    DiskBox[{2.884212750468434, 0.0613128851946112}, 0.03366971950834348], 
    DiskBox[{2.613329824151333, 1.820769208707645}, 0.03366971950834348], 
    DiskBox[{3.492428244367938, 2.13407871003875}, 0.03366971950834348]}},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Input",ExpressionUUID->"b5b4e497-b35d-4713-8e51-\
7b8fa0c3bf8e"],

Cell["w2top", "Text",
 CellChangeTimes->{{3.9682585934307117`*^9, 
  3.968258602848501*^9}},ExpressionUUID->"976d5214-4aee-4277-b256-\
842fa59d6a0f"],

Cell[BoxData[
 GraphicsBox[{
   {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{1.4528612343800926`, 0.}, {1.6785756249450965`, 
       0.894817987862991}}, 0.040699894441100615`]}, 
     InsetBox["1", {1.5657184296625946, 0.4474089939314955}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{1.6785756249450965`, 0.894817987862991}, {0.936301158026767, 
      1.5050482583952158`}}, 0.040699894441100615`], 
     InsetBox["5", {1.3074383914859318, 1.1999331231291035}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Thickness[Large], Arrowheads[0], 
      ArrowBox[{{1.6785756249450965`, 0.894817987862991}, {2.571887117616165, 
       1.504241706166201}}, 0.040699894441100615`]}, 
     InsetBox["6", {2.1252313712806306, 1.199529847014596}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{0., 1.5051045646518684`}, {0.936301158026767, 
       1.5050482583952158`}}, 0.040699894441100615`]}, 
     InsetBox["2", {0.4681505790133835, 1.5050764115235422}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{0.936301158026767, 1.5050482583952158`}, {
       1.6794997770254712`, 2.114938330397088}}, 0.040699894441100615`]}, 
     InsetBox["9", {1.3079004675261192, 1.8099932943961519}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{3.836779109547906, 1.5042010750154324`}, {4.598216052338071, 
       1.9914624326848154`}}, 0.040699894441100615`]}, 
     InsetBox["3", {4.217497580942988, 1.7478317538501238}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{3.836779109547906, 1.5042010750154324`}, {4.598243993206804, 
      1.016765277957978}}, 0.040699894441100615`], 
     InsetBox["10", {4.2175115513773545, 1.2604831764867053}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{1.6794997770254712`, 2.114938330397088}, {
       1.4562255628577616`, 3.0098617019629144`}}, 0.040699894441100615`]}, 
     InsetBox["4", {1.5678626699416163, 2.562400016180001}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Thickness[Large], Arrowheads[0], 
      ArrowBox[{{2.571887117616165, 1.504241706166201}, {3.836779109547906, 
       1.5042010750154324`}}, 0.040699894441100615`]}, 
     InsetBox["8", {3.2043331135820354, 1.5042213905908168}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{2.571887117616165, 1.504241706166201}, {1.6794997770254712`, 
      2.114938330397088}}, 0.040699894441100615`], 
     InsetBox["7", {2.125693447320818, 1.8095900182816445}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
    DiskBox[{1.4528612343800926`, 0.}, 0.040699894441100615], 
    DiskBox[{1.6785756249450965`, 0.894817987862991}, 0.040699894441100615], 
    DiskBox[{0., 1.5051045646518684`}, 0.040699894441100615], 
    DiskBox[{0.936301158026767, 1.5050482583952158`}, 0.040699894441100615], 
    DiskBox[{3.836779109547906, 1.5042010750154324`}, 0.040699894441100615], 
    DiskBox[{4.598216052338071, 1.9914624326848154`}, 0.040699894441100615], 
    DiskBox[{1.6794997770254712`, 2.114938330397088}, 0.040699894441100615], 
    DiskBox[{1.4562255628577616`, 3.0098617019629144`}, 0.040699894441100615],
     DiskBox[{2.571887117616165, 1.504241706166201}, 0.040699894441100615], 
    DiskBox[{4.598243993206804, 1.016765277957978}, 0.040699894441100615]}},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Input",
 CellChangeTimes->{
  3.968258606093165*^9},ExpressionUUID->"faa361a8-a6f3-4a3b-9fb3-\
f59cef8b2328"],

Cell["w3top", "Text",
 CellChangeTimes->{{3.9682585934307117`*^9, 
  3.968258617800181*^9}},ExpressionUUID->"0367183b-cc39-4520-970b-\
868bacce3aa3"],

Cell[BoxData[
 GraphicsBox[{
   {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{0.722086286125073, 0.}, {1.2502666930203659`, 
       0.7682471683556268}}, 0.03367054275712594]}, 
     InsetBox["1", {0.9861764895727194, 0.3841235841778134}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{1.2502666930203659`, 0.7682471683556268}, {0.8940997649337435,
       1.769526269864075}}, 0.03367054275712594], 
     InsetBox["5", {1.0721832289770548, 1.268886719109851}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Thickness[Large], Arrowheads[0], 
      ArrowBox[{{1.2502666930203659`, 0.7682471683556268}, {
       2.3128184753802405`, 0.796212957599248}}, 0.03367054275712594]}, 
     InsetBox["6", {1.7815425842003032, 0.7822300629774375}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{0., 2.0358902053383194`}, {0.8940997649337435, 
       1.769526269864075}}, 0.03367054275712594]}, 
     InsetBox["2", {0.4470498824668718, 1.9027082376011972}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{0.8940997649337435, 1.769526269864075}, {1.7376934026589461`,
        2.416946748602533}}, 0.03367054275712594]}, 
     InsetBox["9", {1.3158965837963448, 2.093236509233304}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{2.6139834564732434`, 1.8163528435413037`}, {
       3.4925499129973208`, 2.1292779174083227`}}, 0.03367054275712594]}, 
     InsetBox["3", {3.053266684735282, 1.9728153804748132}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{2.6139834564732434`, 1.8163528435413037`}, {
      1.7376934026589461`, 2.416946748602533}}, 0.03367054275712594], 
     InsetBox["7", {2.175838429566095, 2.1166497960719184}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{1.7376934026589461`, 2.416946748602533}, {
       1.7123223351984649`, 3.3491866661051533`}}, 0.03367054275712594]}, 
     InsetBox["4", {1.7250078689287056, 2.8830667073538434}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Thickness[Large], Arrowheads[0], 
      ArrowBox[{{2.3128184753802405`, 0.796212957599248}, {
       2.6139834564732434`, 1.8163528435413037`}}, 0.03367054275712594]}, 
     InsetBox["8", {2.463400965926742, 1.3062829005702759}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{2.3128184753802405`, 0.796212957599248}, {2.8820674333454006`,
       0.056687750625284083`}}, 0.03367054275712594], 
     InsetBox["10", {2.597442954362821, 0.42645035411226606}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
    DiskBox[{0.722086286125073, 0.}, 0.03367054275712594], 
    DiskBox[{1.2502666930203659`, 0.7682471683556268}, 0.03367054275712594], 
    DiskBox[{0., 2.0358902053383194`}, 0.03367054275712594], 
    DiskBox[{0.8940997649337435, 1.769526269864075}, 0.03367054275712594], 
    DiskBox[{2.6139834564732434`, 1.8163528435413037`}, 0.03367054275712594], 
    DiskBox[{3.4925499129973208`, 2.1292779174083227`}, 0.03367054275712594], 
    DiskBox[{1.7376934026589461`, 2.416946748602533}, 0.03367054275712594], 
    DiskBox[{1.7123223351984649`, 3.3491866661051533`}, 0.03367054275712594], 
    DiskBox[{2.3128184753802405`, 0.796212957599248}, 0.03367054275712594], 
    DiskBox[{2.8820674333454006`, 0.056687750625284083`}, 
     0.03367054275712594]}},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Input",ExpressionUUID->"9e36487e-645a-4ce0-8b77-\
e3e8b40f3a46"],

Cell["w4top", "Text",
 CellChangeTimes->{{3.9682585934307117`*^9, 
  3.968258628885672*^9}},ExpressionUUID->"9feb7ac2-d533-4391-8fad-\
cc0eb0855777"],

Cell[BoxData[
 GraphicsBox[{
   {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{4.59934036420305, 1.5067607600574755`}, {3.6626932010424014`,
        1.505022054346234}}, 0.04070644295395606]}, 
     InsetBox["1", {4.1310167826227255, 1.5058914072018548}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{3.6626932010424014`, 1.505022054346234}, {2.919382153875105, 
      2.1152678779665406`}}, 0.04070644295395606], 
     InsetBox["5", {3.2910376774587533, 1.8101449661563873}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Thickness[Large], Arrowheads[0], 
      ArrowBox[{{3.6626932010424014`, 1.505022054346234}, {
       2.9196465484485827`, 0.8947477215663194}}, 0.04070644295395606]}, 
     InsetBox["6", {3.291169874745492, 1.1998848879562767}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{3.1431876939859635`, 3.010030793323799}, {2.919382153875105, 
       2.1152678779665406`}}, 0.04070644295395606]}, 
     InsetBox["2", {3.031284923930534, 2.56264933564517}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{2.919382153875105, 2.1152678779665406`}, {2.027602513793164, 
       1.5051473321257562`}}, 0.04070644295395606]}, 
     InsetBox["9", {2.4734923338341344, 1.8102076050461484}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{2.9196465484485827`, 0.8947477215663194}, {
       3.1433014296018045`, 0.}}, 0.04070644295395606]}, 
     InsetBox["3", {3.0314739890251934, 0.4473738607831597}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{2.9196465484485827`, 0.8947477215663194}, {2.027602513793164, 
      1.5051473321257562`}}, 0.04070644295395606], 
     InsetBox["7", {2.4736245311208735, 1.1999475268460378}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{0.7624451225613911, 1.5053364407052554`}, {0., 
       1.0187195152308959`}}, 0.04070644295395606]}, 
     InsetBox["4", {0.38122256128069554, 1.2620279779680756}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{0.7624451225613911, 1.5053364407052554`}, {
      0.0011001816515459062`, 1.9928852977961498`}}, 0.04070644295395606], 
     InsetBox["10", {0.3817726521064685, 1.7491108692507025}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Thickness[Large], Arrowheads[0], 
      ArrowBox[{{2.027602513793164, 1.5051473321257562`}, {0.7624451225613911,
        1.5053364407052554`}}, 0.04070644295395606]}, 
     InsetBox["8", {1.3950238181772776, 1.5052418864155057}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
    DiskBox[{4.59934036420305, 1.5067607600574755`}, 0.04070644295395606], 
    DiskBox[{3.6626932010424014`, 1.505022054346234}, 0.04070644295395606], 
    DiskBox[{3.1431876939859635`, 3.010030793323799}, 0.04070644295395606], 
    DiskBox[{2.919382153875105, 2.1152678779665406`}, 0.04070644295395606], 
    DiskBox[{2.9196465484485827`, 0.8947477215663194}, 0.04070644295395606], 
    DiskBox[{3.1433014296018045`, 0.}, 0.04070644295395606], 
    DiskBox[{0.7624451225613911, 1.5053364407052554`}, 0.04070644295395606], 
    DiskBox[{0., 1.0187195152308959`}, 0.04070644295395606], 
    DiskBox[{2.027602513793164, 1.5051473321257562`}, 0.04070644295395606], 
    DiskBox[{0.0011001816515459062`, 1.9928852977961498`}, 
     0.04070644295395606]}},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Input",ExpressionUUID->"a9671279-6272-406d-b632-\
42ff58be656e"],

Cell["w5top", "Text",
 CellChangeTimes->{{3.9682585934307117`*^9, 
  3.9682586390793123`*^9}},ExpressionUUID->"2d984fbd-694a-45a6-a0f9-\
c01099a27b16"],

Cell[BoxData[
 GraphicsBox[{
   {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{4.595544755596677, 1.0183073461294674`}, {
       3.8360418783149495`, 1.5063792172427195`}}, 0.040699691371293395`]}, 
     InsetBox["1", {4.215793316955813, 1.2623432816860936}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{3.8360418783149495`, 1.5063792172427195`}, {
       4.598209996771417, 1.9934723951703912`}}, 0.040699691371293395`]}, 
     InsetBox["3", {4.217125937543184, 1.7499258062065555}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{3.8360418783149495`, 1.5063792172427195`}, {2.570904020211967,
       1.5061288908577892`}}, 0.040699691371293395`], 
     InsetBox["6", {3.203472949263458, 1.5062540540502543}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{1.448831819429731, 3.010252802868809}, {1.677226183324234, 
       2.1159705975961325`}}, 0.040699691371293395`]}, 
     InsetBox["2", {1.5630290013769823, 2.563111700232471}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{1.677226183324234, 2.1159705975961325`}, {0.9355758113677195,
        1.5045200974730064`}}, 0.040699691371293395`]}, 
     InsetBox["9", {1.3064009973459767, 1.8102453475345694}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{0.9355758113677195, 1.5045200974730064`}, {0., 
       1.5037448784511844`}}, 0.040699691371293395`]}, 
     InsetBox["4", {0.46778790568385975, 1.5041324879620954}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{2.570904020211967, 1.5061288908577892`}, {1.677226183324234, 
      2.1159705975961325`}}, 0.040699691371293395`], 
     InsetBox["5", {2.1240651017681005, 1.8110497442269609}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{2.570904020211967, 1.5061288908577892`}, {1.6795983918064126`,
       0.8949528916961955}}, 0.040699691371293395`], 
     InsetBox["7", {2.1252512060091897, 1.2005408912769924}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{1.6795983918064126`, 0.8949528916961955}, {0.9355758113677195,
       1.5045200974730064`}}, 0.040699691371293395`], 
     InsetBox["8", {1.3075871015870661, 1.199736494584601}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{1.6795983918064126`, 0.8949528916961955}, {1.454939185814772, 
      0.}}, 0.040699691371293395`], 
     InsetBox["10", {1.5672687888105923, 0.44747644584809776}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
    DiskBox[{4.595544755596677, 1.0183073461294674`}, 0.040699691371293395], 
    DiskBox[{3.8360418783149495`, 1.5063792172427195`}, 0.040699691371293395],
     DiskBox[{1.448831819429731, 3.010252802868809}, 0.040699691371293395], 
    DiskBox[{1.677226183324234, 2.1159705975961325`}, 0.040699691371293395], 
    DiskBox[{4.598209996771417, 1.9934723951703912`}, 0.040699691371293395], 
    DiskBox[{0.9355758113677195, 1.5045200974730064`}, 0.040699691371293395], 
    DiskBox[{0., 1.5037448784511844`}, 0.040699691371293395], 
    DiskBox[{2.570904020211967, 1.5061288908577892`}, 0.040699691371293395], 
    DiskBox[{1.6795983918064126`, 0.8949528916961955}, 0.040699691371293395], 
    DiskBox[{1.454939185814772, 0.}, 0.040699691371293395]}},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Input",ExpressionUUID->"18fd943a-7795-424c-b169-\
d39063990f29"],

Cell["w6top", "Text",
 CellChangeTimes->{{3.9682585934307117`*^9, 
  3.9682586486862707`*^9}},ExpressionUUID->"442fca74-8620-4fc4-807d-\
b3d411bc6612"],

Cell[BoxData[
 GraphicsBox[{
   {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{4.903621784665663, 1.728556875341917}, {4.275375261392348, 
       1.08426183894852}}, 0.043764810531141604`]}, 
     InsetBox["1", {4.589498523029006, 1.4064093571452183}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{4.275375261392348, 1.08426183894852}, {5.12615365021095, 
       0.760555779471717}}, 0.043764810531141604`]}, 
     InsetBox["3", {4.700764455801649, 0.9224088092101185}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{4.275375261392348, 1.08426183894852}, {3.0512760093182343`, 
      0.8031079205431771}}, 0.043764810531141604`], 
     InsetBox["5", {3.6633256353552914, 0.9436848797458486}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{0.19518322332482718`, 2.0763782513737374`}, {
       0.8305457255914028, 1.4137773057052243`}}, 0.043764810531141604`]}, 
     InsetBox["2", {0.512864474458115, 1.7450777785394809}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{0.8305457255914028, 1.4137773057052243`}, {0.753787070092802,
        0.6592563226772894}}, 0.043764810531141604`]}, 
     InsetBox["9", {0.7921663978421024, 1.0365168141912569}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{0.753787070092802, 0.6592563226772894}, {0., 
       0.12991455000785468`}}, 0.043764810531141604`]}, 
     InsetBox["4", {0.376893535046401, 0.39458543634257204}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{3.0512760093182343`, 0.8031079205431771}, {
      1.7259734430974607`, 0.9447151153570196}}, 0.043764810531141604`], 
     InsetBox["6", {2.3886247262078477, 0.8739115179500984}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{3.0512760093182343`, 0.8031079205431771}, {
      3.2701189143558884`, 0.}}, 0.043764810531141604`], 
     InsetBox["10", {3.1606974618370614, 0.4015539602715886}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{1.7259734430974607`, 0.9447151153570196}, {0.8305457255914028,
       1.4137773057052243`}}, 0.043764810531141604`], 
     InsetBox["7", {1.2782595843444318, 1.1792462105311219}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{1.7259734430974607`, 0.9447151153570196}, {0.753787070092802, 
      0.6592563226772894}}, 0.043764810531141604`], 
     InsetBox["8", {1.2398802565951312, 0.8019857190171544}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
    DiskBox[{4.903621784665663, 1.728556875341917}, 0.043764810531141604], 
    DiskBox[{4.275375261392348, 1.08426183894852}, 0.043764810531141604], 
    DiskBox[{0.19518322332482718`, 2.0763782513737374`}, 
     0.043764810531141604], 
    DiskBox[{0.8305457255914028, 1.4137773057052243`}, 0.043764810531141604], 
    DiskBox[{5.12615365021095, 0.760555779471717}, 0.043764810531141604], 
    DiskBox[{0.753787070092802, 0.6592563226772894}, 0.043764810531141604], 
    DiskBox[{0., 0.12991455000785468`}, 0.043764810531141604], 
    DiskBox[{3.0512760093182343`, 0.8031079205431771}, 0.043764810531141604], 
    DiskBox[{1.7259734430974607`, 0.9447151153570196}, 0.043764810531141604], 
    DiskBox[{3.2701189143558884`, 0.}, 0.043764810531141604]}},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Input",ExpressionUUID->"e3a42a98-0c7d-49a9-8318-\
e62e35d04fdd"],

Cell["w7top", "Text",
 CellChangeTimes->{{3.9682585934307117`*^9, 
  3.968258659530686*^9}},ExpressionUUID->"e9df2210-d79b-42d0-a7d7-\
885005695b50"],

Cell[BoxData[
 GraphicsBox[{
   {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{1.8540877188753133`, 2.077389864709083}, {2.074305510031845, 
       1.2735684895054304`}}, 0.04376177499794748]}, 
     InsetBox["1", {1.9641966144535792, 1.6754791771072568}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Thickness[Large], Arrowheads[0], 
      ArrowBox[{{2.074305510031845, 1.2735684895054304`}, {0.8503790163869502,
        0.9919887502665331}}, 0.04376177499794748]}, 
     InsetBox["6", {1.4623422632093976, 1.1327786198859817}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{2.074305510031845, 1.2735684895054304`}, {3.400263012195895, 
      1.132087986479698}}, 0.04376177499794748], 
     InsetBox["5", {2.73728426111387, 1.202828237992564}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{5.125615732579872, 1.9455155295663191`}, {4.371183118678147, 
       1.41809898138587}}, 0.04376177499794748]}, 
     InsetBox["2", {4.748399425629009, 1.6818072554760946}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{4.371183118678147, 1.41809898138587}, {4.294394922565962, 
       0.6634377058456471}}, 0.04376177499794748]}, 
     InsetBox["9", {4.332789020622054, 1.0407683436157584}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{0.8503790163869502, 0.9919887502665331}, {0., 
       1.315228380149753}}, 0.04376177499794748]}, 
     InsetBox["3", {0.4251895081934751, 1.1536085652081431}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{0.8503790163869502, 0.9919887502665331}, {0.2209999157595166, 
      0.34815233827462355`}}, 0.04376177499794748], 
     InsetBox["10", {0.5356894660732334, 0.6700705442705783}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{4.294394922565962, 0.6634377058456471}, {4.930909517310571, 
       0.}}, 0.04376177499794748]}, 
     InsetBox["4", {4.6126522199382665, 0.33171885292282355}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{3.400263012195895, 1.132087986479698}, {4.371183118678147, 
      1.41809898138587}}, 0.04376177499794748], 
     InsetBox["7", {3.8857230654370207, 1.275093483932784}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{3.400263012195895, 1.132087986479698}, {4.294394922565962, 
      0.6634377058456471}}, 0.04376177499794748], 
     InsetBox["8", {3.8473289673809283, 0.8977628461626725}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
    DiskBox[{1.8540877188753133`, 2.077389864709083}, 0.04376177499794748], 
    DiskBox[{2.074305510031845, 1.2735684895054304`}, 0.04376177499794748], 
    DiskBox[{5.125615732579872, 1.9455155295663191`}, 0.04376177499794748], 
    DiskBox[{4.371183118678147, 1.41809898138587}, 0.04376177499794748], 
    DiskBox[{0.8503790163869502, 0.9919887502665331}, 0.04376177499794748], 
    DiskBox[{0., 1.315228380149753}, 0.04376177499794748], 
    DiskBox[{4.294394922565962, 0.6634377058456471}, 0.04376177499794748], 
    DiskBox[{4.930909517310571, 0.}, 0.04376177499794748], 
    DiskBox[{3.400263012195895, 1.132087986479698}, 0.04376177499794748], 
    DiskBox[{0.2209999157595166, 0.34815233827462355`}, 0.04376177499794748]}},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Input",
 CellChangeTimes->{
  3.968258656625333*^9},ExpressionUUID->"51a8e5a5-b5cb-46e9-ab0a-\
2b4f9a33811c"],

Cell["w8top", "Text",
 CellChangeTimes->{{3.9682585934307117`*^9, 
  3.9682586686842527`*^9}},ExpressionUUID->"3188c9a2-94d7-43b4-96a4-\
99e2f9c5c200"],

Cell[BoxData[
 GraphicsBox[{
   {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{5.239725047059703, 0.9489143300714944}, {4.379755372730507, 
       0.6814099335218099}}, 0.04440184611811511]}, 
     InsetBox["1", {4.809740209895105, 0.8151621317966522}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{4.379755372730507, 0.6814099335218099}, {4.96335101036358, 
       0.}}, 0.04440184611811511]}, 
     InsetBox["3", {4.671553191547043, 0.34070496676090495}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{4.379755372730507, 0.6814099335218099}, {3.1829381958160488`, 
      1.0288708193439002`}}, 0.04440184611811511], 
     InsetBox["5", {3.781346784273278, 0.8551403764328551}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{2.619235378138454, 2.621188210507496}, {2.6208818502226303`, 
       1.7164075323127794`}}, 0.04440184611811511]}, 
     InsetBox["2", {2.620058614180542, 2.1687978714101375}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{2.6208818502226303`, 1.7164075323127794`}, {
       2.0588332506462055`, 1.0288914256579262`}}, 0.04440184611811511]}, 
     InsetBox["9", {2.339857550434418, 1.3726494789853527}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{0.8622638337956925, 0.6817790609890457}, {0., 
       0.9472632989432628}}, 0.04440184611811511]}, 
     InsetBox["4", {0.43113191689784625, 0.8145211799661543}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{0.8622638337956925, 0.6817790609890457}, {
      0.27836330378016294`, 0.0004054701421891682}}, 0.04440184611811511], 
     InsetBox["10", {0.5703135687879277, 0.34109226556561745}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{3.1829381958160488`, 1.0288708193439002`}, {
      2.6208818502226303`, 1.7164075323127794`}}, 0.04440184611811511], 
     InsetBox["6", {2.9019100230193393, 1.3726391758283398}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{3.1829381958160488`, 1.0288708193439002`}, {
      2.0588332506462055`, 1.0288914256579262`}}, 0.04440184611811511], 
     InsetBox["7", {2.620885723231127, 1.0288811225009131}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Thickness[Large], Arrowheads[0], 
      ArrowBox[{{2.0588332506462055`, 1.0288914256579262`}, {
       0.8622638337956925, 0.6817790609890457}}, 0.04440184611811511]}, 
     InsetBox["8", {1.460548542220949, 0.855335243323486}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
    DiskBox[{5.239725047059703, 0.9489143300714944}, 0.04440184611811511], 
    DiskBox[{4.379755372730507, 0.6814099335218099}, 0.04440184611811511], 
    DiskBox[{2.619235378138454, 2.621188210507496}, 0.04440184611811511], 
    DiskBox[{2.6208818502226303`, 1.7164075323127794`}, 0.04440184611811511], 
    DiskBox[{4.96335101036358, 0.}, 0.04440184611811511], 
    DiskBox[{0.8622638337956925, 0.6817790609890457}, 0.04440184611811511], 
    DiskBox[{0., 0.9472632989432628}, 0.04440184611811511], 
    DiskBox[{3.1829381958160488`, 1.0288708193439002`}, 0.04440184611811511], 
    DiskBox[{2.0588332506462055`, 1.0288914256579262`}, 0.04440184611811511], 
    DiskBox[{0.27836330378016294`, 0.0004054701421891682}, 
     0.04440184611811511]}},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Input",ExpressionUUID->"39c001cf-4667-48cd-8028-\
441ad77051e1"],

Cell["w9top", "Text",
 CellChangeTimes->{{3.9682585934307117`*^9, 
  3.9682586760489693`*^9}},ExpressionUUID->"b1dba19d-da18-4ee8-b316-\
d73ea82af41e"],

Cell[BoxData[
 GraphicsBox[{
   {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{0., 1.3161151135702067`}, {0.8487420611231331, 
       0.9913992854519252}}, 0.04375223284484615]}, 
     InsetBox["1", {0.42437103056156655, 1.153757199511066}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{0.8487420611231331, 0.9913992854519252}, {2.072098997105876, 
      1.2735061113649289`}}, 0.04375223284484615], 
     InsetBox["5", {1.4604205291145047, 1.132452698408427}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{0.8487420611231331, 0.9913992854519252}, {
       0.21969292352081427`, 0.3462844497989537}}, 0.04375223284484615]}, 
     InsetBox["3", {0.5342174923219737, 0.6688418676254395}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{1.8551050299320413`, 2.0780045683596295`}, {
       2.072098997105876, 1.2735061113649289`}}, 0.04375223284484615]}, 
     InsetBox["2", {1.9636020135189587, 1.6757553398622793}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Thickness[Large], Arrowheads[0], 
      ArrowBox[{{2.072098997105876, 1.2735061113649289`}, {
       3.3977014086201764`, 1.1313774077899252`}}, 0.04375223284484615]}, 
     InsetBox["6", {2.7349002028630265, 1.202441759577427}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{4.292917181394356, 0.6627455092345493}, {4.929861159565607, 
       0.}}, 0.04375223284484615]}, 
     InsetBox["4", {4.611389170479981, 0.33137275461727467}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{3.3977014086201764`, 1.1313774077899252`}, {
       4.292917181394356, 0.6627455092345493}}, 0.04375223284484615]}, 
     InsetBox["9", {3.845309295007266, 0.8970614585122373}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{3.3977014086201764`, 1.1313774077899252`}, {4.369085299170598,
       1.4167837582110019`}}, 0.04375223284484615], 
     InsetBox["7", {3.883393353895387, 1.2740805830004636}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{4.369085299170598, 1.4167837582110019`}, {4.292917181394356, 
      0.6627455092345493}}, 0.04375223284484615], 
     InsetBox["8", {4.331001240282477, 1.0397646337227755}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{4.369085299170598, 1.4167837582110019`}, {5.1239249967427165`,
       1.9452244774173946`}}, 0.04375223284484615], 
     InsetBox["10", {4.746505147956658, 1.6810041178141981}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
    DiskBox[{0., 1.3161151135702067`}, 0.04375223284484615], 
    DiskBox[{0.8487420611231331, 0.9913992854519252}, 0.04375223284484615], 
    DiskBox[{1.8551050299320413`, 2.0780045683596295`}, 0.04375223284484615], 
    DiskBox[{2.072098997105876, 1.2735061113649289`}, 0.04375223284484615], 
    DiskBox[{0.21969292352081427`, 0.3462844497989537}, 0.04375223284484615], 
    DiskBox[{4.292917181394356, 0.6627455092345493}, 0.04375223284484615], 
    DiskBox[{4.929861159565607, 0.}, 0.04375223284484615], 
    DiskBox[{3.3977014086201764`, 1.1313774077899252`}, 0.04375223284484615], 
    DiskBox[{4.369085299170598, 1.4167837582110019`}, 0.04375223284484615], 
    DiskBox[{5.1239249967427165`, 1.9452244774173946`}, 0.04375223284484615]}},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Input",ExpressionUUID->"a1a2917b-9cfe-4bba-84bb-\
dd057da69497"],

Cell["w10top", "Text",
 CellChangeTimes->{{3.9682585934307117`*^9, 3.9682586760489693`*^9}, {
  3.995973210683909*^9, 
  3.995973210909523*^9}},ExpressionUUID->"9d40697b-73aa-4855-9893-\
22291ce36355"],

Cell[BoxData[
 GraphicsBox[{
   {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[Medium], {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{6.2320649358902465`, 0.}, {5.711037406254669, 
       0.6619540775377082}}, 0.0512462746977551]}, 
     InsetBox["1", {5.971551171072457, 0.3309770387688541}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{5.711037406254669, 0.6619540775377082}, {4.58786829899128, 
      1.0976630146394382`}}, 0.0512462746977551], 
     InsetBox["5", {5.149452852622975, 0.8798085460885732}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{5.711037406254669, 0.6619540775377082}, {6.552400543663698, 
       0.8225488501027237}}, 0.0512462746977551]}, 
     InsetBox["3", {6.131718974959183, 0.742251463820216}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{5.0180844475913755`, 1.7325172824215131`}, {4.58786829899128,
        1.0976630146394382`}}, 0.0512462746977551]}, 
     InsetBox["2", {4.802976373291328, 1.4150901485304757}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Thickness[Large], Arrowheads[0], 
      ArrowBox[{{4.58786829899128, 1.0976630146394382`}, {3.276570297048115, 
       1.239223006848341}}, 0.0512462746977551]}, 
     InsetBox["6", {3.9322192980196977, 1.1684430107438897}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{0.8405907385669891, 0.6619489971497364}, {0., 
       0.8228389401557428}}, 0.0512462746977551]}, 
     InsetBox["4", {0.42029536928349454, 0.7423939686527397}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{0.8405907385669891, 0.6619489971497364}, {
      0.31611506205404494`, 0.0015478204880023938`}}, 0.0512462746977551], 
     InsetBox["10", {0.578352900310517, 0.3317484088188694}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     ArrowBox[{{3.276570297048115, 1.239223006848341}, {1.9651621067282758`, 
      1.0971669207680537`}}, 0.0512462746977551], 
     InsetBox["7", {2.6208662018881954, 1.1681949638081974}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{3.276570297048115, 1.239223006848341}, {3.2742809574863943`, 
       1.981455398395235}}, 0.0512462746977551]}, 
     InsetBox["9", {3.2754256272672544, 1.610339202621788}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Thickness[Large], Arrowheads[0], 
      ArrowBox[{{1.9651621067282758`, 1.0971669207680537`}, {
       0.8405907385669891, 0.6619489971497364}}, 0.0512462746977551]}, 
     InsetBox["8", {1.4028764226476325, 0.8795579589588951}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}, {
     {RGBColor[0, 1, 0], Dashing[{Small, Small}], Arrowheads[0], 
      ArrowBox[{{1.530316622240077, 1.7295524640287896`}, {
       1.9651621067282758`, 1.0971669207680537`}}, 0.0512462746977551]}, 
     InsetBox["11", {1.7477393644841763, 1.4133596923984215}, ImageScaled[{0.5, 0.5}],
      BaseStyle->"Graphics"]}}, 
   {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
    DiskBox[{6.2320649358902465, 0.}, 0.0512462746977551], 
    DiskBox[{5.711037406254669, 0.6619540775377082}, 0.0512462746977551], 
    DiskBox[{5.0180844475913755, 1.7325172824215131}, 0.0512462746977551], 
    DiskBox[{4.58786829899128, 1.0976630146394382}, 0.0512462746977551], 
    DiskBox[{6.552400543663698, 0.8225488501027237}, 0.0512462746977551], 
    DiskBox[{0.8405907385669891, 0.6619489971497364}, 0.0512462746977551], 
    DiskBox[{0., 0.8228389401557428}, 0.0512462746977551], 
    DiskBox[{3.276570297048115, 1.239223006848341}, 0.0512462746977551], 
    DiskBox[{1.9651621067282758, 1.0971669207680537}, 0.0512462746977551], 
    DiskBox[{3.2742809574863943, 1.981455398395235}, 0.0512462746977551], 
    DiskBox[{0.31611506205404494, 0.0015478204880023938}, 0.0512462746977551],
     DiskBox[{1.530316622240077, 1.7295524640287896}, 0.0512462746977551]}},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Input",ExpressionUUID->"39fff346-d218-46ce-9bbb-\
7522800d8ebc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficient of master integrals", "Subsubsection",
 CellChangeTimes->{{3.968258755043188*^9, 
  3.968258769432343*^9}},ExpressionUUID->"8ab80d09-6357-462e-9220-\
dc149e20f387"],

Cell[TextData[{
 "waveform_coefs.m contains the coefficients of the master integrals for the \
NLO waveform obtained after reducing the integrand.  We choose the following \
variables to make the dependence of loop momentum and the transfer momentum \
manifest: \n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["l", "5"], " ", "=", " ", "l"}], ",", 
    RowBox[{
     SubscriptBox["l", "6"], "->", 
     RowBox[{"q", "-", "k"}]}], ",", " ", 
    RowBox[{
     SubscriptBox["l", "7"], " ", "->", " ", 
     RowBox[{"q", " ", "-", " ", "l"}]}], " ", ",", 
    RowBox[{
     SubscriptBox["l", "8"], "->", 
     RowBox[{"q", "-", "l", "-", "k"}]}]}], TraditionalForm]],ExpressionUUID->
  "a57bd588-f52e-40b3-9b7c-fa5d9787b127"],
 ", \nWe choose the set of independent inverse propagators: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["l", "2"], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q", "-", "k", "-", "l"}], ")"}], "^", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"l", "-", "q"}], ")"}], "^", "2"}], ",", " ", 
     RowBox[{"l", ".", 
      SubscriptBox["u", "1"]}], ",", 
     RowBox[{"l", ".", 
      SubscriptBox["u", "2"]}]}]}], TraditionalForm]],ExpressionUUID->
  "2ee9211c-c5c2-4f86-b9c3-020ac0a61d09"],
 "} .\nThe master integrals are represented as ",
 Cell[BoxData[
  FormBox[
   RowBox[{"G", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["i", 
       RowBox[{"1", ","}]], 
      SubscriptBox["i", "2"]}], ",", 
     SubscriptBox["i", "3"], ",", 
     SubscriptBox["i", "4"], ",", 
     SubscriptBox["i", "5"]}], "]"}], TraditionalForm]],ExpressionUUID->
  "0dfddb08-b66e-4aa8-bedd-d3b7c6cede01"],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["i", "n"], " ", "is", " ", "the"}], TraditionalForm]],
  ExpressionUUID->"0244ae07-e3c9-4452-b592-39075328e2a7"],
 " power of the n-th propagator. In waveform_coef.m, c",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["i", "1"], 
    SubscriptBox["i", "2"], 
    SubscriptBox["i", "3"], 
    SubscriptBox["i", "4"], 
    SubscriptBox["i", "5"]}], TraditionalForm]],ExpressionUUID->
  "fd11e378-50d3-42d4-a4c3-9035861863d0"],
 " is the coefficient of the master integral ",
 Cell[BoxData[
  FormBox[
   RowBox[{"G", "[", 
    RowBox[{
     RowBox[{
      SubscriptBox["i", 
       RowBox[{"1", ","}]], 
      SubscriptBox["i", "2"]}], ",", 
     SubscriptBox["i", "3"], ",", 
     SubscriptBox["i", "4"], ",", 
     SubscriptBox["i", "5"]}], "]"}], TraditionalForm]],ExpressionUUID->
  "7db29b42-e1fc-44b4-8886-d2150c2ee619"],
 ". We define the master integrals in dimension D=4-2e. The variables are \
defined as: qq=q^2, qk=q.k, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"u1k", "=", 
    RowBox[{
     SubscriptBox["u", "1"], ".", "k"}]}], TraditionalForm]],ExpressionUUID->
  "862ecbc6-39f4-4b78-84fe-3cde005b2724"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"u2k", "=", 
    RowBox[{
     SubscriptBox["u", "2"], ".", "k"}]}], TraditionalForm]],ExpressionUUID->
  "ca4fd71c-c1d6-4faa-a995-038fae110b2c"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"u1\[Epsilon]", "=", 
    RowBox[{
     SubscriptBox["u", "1"], ".", "\[Epsilon]"}]}], TraditionalForm]],
  ExpressionUUID->"af8c5daa-af33-4c71-9379-9cbe44658fda"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"u2\[Epsilon]", "=", 
    RowBox[{
     SubscriptBox["u", "2"], ".", "\[Epsilon]"}]}], TraditionalForm]],
  ExpressionUUID->"0bb55b3b-3aed-4b39-b6cc-a6044cd0fa58"],
 ".  In these expression, \[Kappa] is set to 1 for simplicity."
}], "Text",
 CellChangeTimes->{{3.968231296357526*^9, 3.968231433644477*^9}, {
  3.968231519661107*^9, 3.96823155980982*^9}, {3.9682316153971367`*^9, 
  3.968231621919405*^9}, {3.9682316614012814`*^9, 3.9682316811234703`*^9}, {
  3.968231723499749*^9, 3.968231749030581*^9}, {3.9682318511285877`*^9, 
  3.968231881422564*^9}, {3.9682319166864862`*^9, 3.968231983297593*^9}, {
  3.968232644887414*^9, 3.968232732992634*^9}, {3.9682588323567038`*^9, 
  3.968259019683403*^9}, {3.9683025057198067`*^9, 
  3.968302598803215*^9}},ExpressionUUID->"32e9995f-ff8b-4b72-9652-\
4910f1201c86"]
}, Open  ]]
},
WindowSize->{808, 747},
WindowMargins->{{632, Automatic}, {-91, Automatic}},
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"683a63e9-0d4f-466e-9d6d-ca7ed8ca77a9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 535, 9, 58, "Text",ExpressionUUID->"9504d217-8f29-4c42-9eb5-a2f28814e4c3"],
Cell[1096, 31, 896, 14, 127, "Text",ExpressionUUID->"c7270fbb-c682-4760-aac9-4bc300930dca"],
Cell[CellGroupData[{
Cell[2017, 49, 161, 3, 45, "Subsubsection",ExpressionUUID->"91865735-8770-4a43-b666-64cdd4868e24"],
Cell[2181, 54, 1107, 18, 173, "Text",ExpressionUUID->"04b5c2b5-776b-4655-b874-735db2538cf5"],
Cell[3291, 74, 23706, 726, 913, "Input",ExpressionUUID->"538efb7e-b893-49a6-8eca-1f33fba1d930"],
Cell[27000, 802, 150, 3, 35, "Text",ExpressionUUID->"b542e961-d605-4cf8-b0d2-d93c0a9b10d6"],
Cell[27153, 807, 4325, 70, 196, "Input",ExpressionUUID->"52db4b25-1ccb-4fe0-be9f-a71249a91c6c"],
Cell[31481, 879, 199, 4, 35, "Text",ExpressionUUID->"554f7476-4073-42cf-b495-f32311231c80"],
Cell[31683, 885, 4284, 68, 238, "Input",ExpressionUUID->"02cd8ce6-e545-4aa9-90a7-dc3974dfb122"],
Cell[35970, 955, 199, 4, 35, "Text",ExpressionUUID->"61da1842-7313-42c1-985a-65e24c43daa0"],
Cell[36172, 961, 4213, 67, 302, "Input",ExpressionUUID->"c08a1daa-349a-402f-b542-cb0e245b6d23"],
Cell[40388, 1030, 199, 4, 35, "Text",ExpressionUUID->"697c7a1c-9f5b-480c-96a1-0e34c5211cee"],
Cell[40590, 1036, 4192, 67, 302, "Input",ExpressionUUID->"db5e9729-3ffc-4ad7-8f41-44f23afd7a35"],
Cell[44785, 1105, 149, 3, 35, "Text",ExpressionUUID->"79b5d09f-16f6-49ad-aca1-48edfc4b4ed7"],
Cell[44937, 1110, 3860, 62, 359, "Input",ExpressionUUID->"b5b4e497-b35d-4713-8e51-7b8fa0c3bf8e"],
Cell[48800, 1174, 149, 3, 35, "Text",ExpressionUUID->"976d5214-4aee-4277-b256-842fa59d6a0f"],
Cell[48952, 1179, 4006, 65, 255, "Input",ExpressionUUID->"faa361a8-a6f3-4a3b-9fb3-f59cef8b2328"],
Cell[52961, 1246, 149, 3, 35, "Text",ExpressionUUID->"0367183b-cc39-4520-970b-868bacce3aa3"],
Cell[53113, 1251, 3964, 64, 359, "Input",ExpressionUUID->"9e36487e-645a-4ce0-8b77-e3e8b40f3a46"],
Cell[57080, 1317, 149, 3, 35, "Text",ExpressionUUID->"9feb7ac2-d533-4391-8fad-cc0eb0855777"],
Cell[57232, 1322, 3962, 64, 255, "Input",ExpressionUUID->"a9671279-6272-406d-b632-42ff58be656e"],
Cell[61197, 1388, 151, 3, 35, "Text",ExpressionUUID->"2d984fbd-694a-45a6-a0f9-c01099a27b16"],
Cell[61351, 1393, 3854, 61, 255, "Input",ExpressionUUID->"18fd943a-7795-424c-b169-d39063990f29"],
Cell[65208, 1456, 151, 3, 35, "Text",ExpressionUUID->"442fca74-8620-4fc4-807d-b3d411bc6612"],
Cell[65362, 1461, 3846, 62, 171, "Input",ExpressionUUID->"e3a42a98-0c7d-49a9-8318-e62e35d04fdd"],
Cell[69211, 1525, 149, 3, 35, "Text",ExpressionUUID->"e9df2210-d79b-42d0-a7d7-885005695b50"],
Cell[69363, 1530, 3893, 64, 171, "Input",ExpressionUUID->"51a8e5a5-b5cb-46e9-ab0a-2b4f9a33811c"],
Cell[73259, 1596, 151, 3, 35, "Text",ExpressionUUID->"3188c9a2-94d7-43b4-96a4-99e2f9c5c200"],
Cell[73413, 1601, 3898, 63, 203, "Input",ExpressionUUID->"39c001cf-4667-48cd-8028-441ad77051e1"],
Cell[77314, 1666, 151, 3, 35, "Text",ExpressionUUID->"b1dba19d-da18-4ee8-b316-d73ea82af41e"],
Cell[77468, 1671, 3887, 62, 171, "Input",ExpressionUUID->"a1a2917b-9cfe-4bba-84bb-dd057da69497"],
Cell[81358, 1735, 201, 4, 35, "Text",ExpressionUUID->"9d40697b-73aa-4855-9893-22291ce36355"],
Cell[81562, 1741, 4381, 70, 136, "Input",ExpressionUUID->"39fff346-d218-46ce-9bbb-7522800d8ebc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85980, 1816, 182, 3, 45, "Subsubsection",ExpressionUUID->"8ab80d09-6357-462e-9220-dc149e20f387"],
Cell[86165, 1821, 4159, 118, 223, "Text",ExpressionUUID->"32e9995f-ff8b-4b72-9652-4910f1201c86"]
}, Open  ]]
}
]
*)


